LEAF: LUT-aware Efficient Attention on FPGAs

We introduce Lookup-table (LUT)-aware Efficient Attention on FPGAs (LEAF). LEAF is the first nanosecond-scale LUT-aware transformer for FPGAs. Deploying transformers that are large enough to perform well, small enough to fit on an FPGA, and fast enough to meet the sub-microsecond timescales required by real-time systems such as those at CERN remains difficult, since the same attention mechanism that gives these models their high expressivity also makes them costly to implement in hardware. LEAF converts the query, key, and value projections and the final output feed-forward layer into FPGA-native layers with LUT-aware training, creating the first LUT-aware transformer and linformer layers built for ultra-low-latency inference. Attention resists LUT-aware training because it multiplies two activations where the method needs a constant weight to tabulate; LEAF tabulates the attention block's constant matrix-vector multiplications and leaves the rest in arithmetic form. On a standard jet tagging benchmark this improves accuracy by 1.8 percentage points while using 2.9 times fewer LUTs than the previous state-of-the-art sub-microsecond transformer at the same input size. Our most efficient LEAF-based linformer with 64 input particles reaches 80.4% classification accuracy at 28k LUTs and 35ns.

==> plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "7e50144c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import mplhep as hep\n",
    "import numpy as np\n",
    "from matplotlib import pyplot as plt\n",
    "\n",
    "hep.style.use(hep.style.CMS)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "5f7e045a",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "7817e86b",
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv('./tables/cmp_v02.csv')\n",
    "df2 = pd.read_csv('./tables/ours.csv')\n",
    "\n",
    "df2_xfm = df2[['transformer' in idx for idx in df2['path']]]\n",
    "df2_lfm = df2[['linformer' in idx for idx in df2['path']]]\n",
    "df2_xfm.sort_values(by='val_acc', inplace=True)\n",
    "df2_lfm.sort_values(by='val_acc', inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "42248ac1",
   "metadata": {},
   "outputs": [],
   "source": [
    "dd = df.query('Particles == 32')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "284269c4",
   "metadata": {},
   "outputs": [],
   "source": [
    "csv = '''model,LUTs_k_approx,latency_ns_approx,accuracy_pct_approx\n",
    "Transformer,50.0,59.9,78.53\n",
    "Transformer,60.9,65.0,78.83\n",
    "Transformer,61.8,62.0,78.79\n",
    "Transformer,131.1,71.0,78.92\n",
    "Transformer,231.6,89.0,78.87\n",
    "Linformer,62.1,59.9,78.54\n",
    "Linformer,111.1,73.3,78.89\n",
    "Linformer,225.1,73.5,79.27'''"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "e73ac9ff",
   "metadata": {},
   "outputs": [],
   "source": [
    "df2_xfm = df2_xfm[['LUT', 'latency(ns)', 'val_acc']].sort_values(by='LUT')\n",
    "df2_xfm['val_acc'] = np.array([78.53, 78.83, 78.79, 78.92, 78.87]) / 100\n",
    "df2_lfm = df2_lfm[['LUT', 'latency(ns)', 'val_acc']].sort_values(by='LUT')\n",
    "df2_lfm['val_acc'] = np.array([78.54, 78.89, 79.27]) / 100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "e24c80d3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1050x460 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "\n",
    "fig, axs = plt.subplots(1, 2, figsize=(10.5, 4.6), sharey=True)\n",
    "\n",
    "\n",
    "axs[0].plot(df2_xfm['LUT']/1000, df2_xfm['val_acc']*100, label='Transformer (ours)', color='red', marker='*', markersize=13*1.4, zorder=100)\n",
    "axs[0].plot(df2_lfm['LUT']/1000, df2_lfm['val_acc']*100, label='Linformer (ours)', color='blue', marker='*', markersize=13*1.4, zorder=100)\n",
    "\n",
    "for k in sorted(set(df['Architecture Type'])):\n",
    "    if k == 'Deep Sets^1' or k == 'ours':\n",
    "        continue\n",
    "    _df = df.query(f'`Architecture Type` == \"{k}\" and Particles == 32')\n",
    "    acc = np.array(_df['Acc. (%)'])\n",
    "    lut = np.array(_df['LUT (k)'])\n",
    "    # print(k, acc, lut)\n",
    "    acc, lut = np.array(acc, dtype=np.float32), np.array(lut, dtype=np.float32)\n",
    "    _ord = np.argsort(acc)\n",
    "    acc, lut = acc[_ord], lut[_ord]\n",
    "    axs[0].plot(lut,acc, label=k, marker='o', markersize=14)\n",
    "\n",
    "\n",
    "axs[0].set_xlabel('LUT (k)', fontsize=22)\n",
    "axs[0].set_ylabel('Accuracy (%)', fontsize=22)\n",
    "\n",
    "axs[1].plot(df2_xfm['latency(ns)'], df2_xfm['val_acc']*100, label='Transformer (ours)', color='red', marker='*', markersize=13*1.4, zorder=100)\n",
    "axs[1].plot(df2_lfm['latency(ns)'], df2_lfm['val_acc']*100, label='Linformer (ours)', color='blue', marker='*', markersize=13*1.4, zorder=100)\n",
    "\n",
    "for k in sorted(set(df['Architecture Type'])):\n",
    "    if k == 'Deep Sets^1' or k == 'ours':\n",
    "        continue\n",
    "    _df = df.query(f'`Architecture Type` == \"{k}\" and Particles == 32')\n",
    "    acc = np.array(_df['Acc. (%)'])\n",
    "    lut = np.array(_df['Lat. (ns)'])\n",
    "    # print(k, acc, lut)\n",
    "    acc, lut = np.array(acc, dtype=np.float32), np.array(lut, dtype=np.float32)\n",
    "    _ord = np.argsort(acc)\n",
    "    acc, lut = acc[_ord], lut[_ord]\n",
    "    axs[1].plot(lut,acc, label=k, marker='o', markersize=14)\n",
    "\n",
    "axs[1].set_xlabel('Latency (ns)', fontsize=22)\n",
    "\n",
    "axs[0].legend(loc=(-0.29, -0.45), fontsize=18, ncol=4, frameon=False, handletextpad=0.3, columnspacing=0.8)\n",
    "axs[0].set_xscale('log')\n",
    "axs[0].set_xlim(30, 300)\n",
    "axs[0].set_xticks([30, 100, 300], minor=False)\n",
    "axs[0].set_xticklabels([30, 100, 300], minor=False)\n",
    "axs[0].set_xticklabels([], minor=True)\n",
    "axs[0].grid(which='both', alpha=0.5)\n",
    "axs[1].grid(which='both', alpha=0.5)\n",
    "plt.plot()\n",
    "plt.savefig('plots_and_images/accuracy_combined_32_particles.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "19e071b1",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1070ba1a",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.14.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

